Learning to Predict Robot Keypoints Using Artificially Generated Images

This work considers robot keypoint estimation on color images as a supervised machine learning task. We propose the use of probabilistically created renderings to overcome the lack of labeled real images. Rather than sampling from stationary distributions, our approach introduces a feedback mechanism that constantly adapts probability distributions according to current training progress. Initial results show, our approach achieves near-human-level accuracy on real images. Additionally, we demonstrate that feedback leads to fewer required training steps, while maintaining the same model quality on synthetic data sets.

==> figures/control/Bayesian_Updates.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Bayesian Updates\n",
    "\n",
    "See https://hackmd.io/Zll9Oj4nRACweHEBkHzFzA\n",
    "\n",
    "### Text following is not correct\n",
    "To simulate training loop and importance selection as written in the paper, we consider the following. For joint angle X we divide the range $0\\ldots 2\\pi$ into uneven bins. We equally space $0\\ldots \\pi$ using $k-1$ bins and use a single bin for $\\pi \\ldots 2\\pi$. We set the concentration parameters initially to uniform over all $k$ bins. The simulated training loop simple runs an uncertainty estimate of samples received in range $0\\ldots 2\\pi$ using $p$ bins. The uncertainty $u_i$ associated with each bin $i$ is inversively proportional to the number of samples seen in that bin. A sample is selected with propability $u_i$ to be part of what the paper calls candidate set $S$ (from which the control block computes updates for the simulator).\n",
    "\n",
    "What we'd like to see in this scenarious is that the $P(\\textbf{p}|X_0 \\ldots X_n)$ shifts from uniform to distribution with more mass on bin $k$.\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 102,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.stats import dirichlet\n",
    "from scipy.stats import multinomial\n",
    "from scipy.stats import binned_statistic\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "<matplotlib.collections.PathCollection at 0x2af558d5eb8>"
      ]
     },
     "execution_count": 45,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# ground truth poly\n",
    "x = np.array([0.0, 1.0, 2.0, 3.0,  4.0,  5.0, 6.0, 7.0, 9.0, 10.0])\n",
    "y = np.array([0.0, 0.8, 0.9, 0.1, -0.8, -1.0, 2.0, 0.0, 1.0, 3])\n",
    "order = 8\n",
    "c_star = np.polyfit(x, y, order)\n",
    "\n",
    "xx = np.linspace(0,10,100)\n",
    "yy = np.polyval(c_star, xx)\n",
    "plt.plot(xx, yy)\n",
    "plt.scatter(x, y)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 122,
   "metadata": {},
   "outputs": [],
   "source": [
    "bin_ranges = np.array([0., 1., 2., 3., 4., 6., 10.]) # bin ranges\n",
    "nbins = bin_ranges.shape[0] - 1\n",
    "\n",
    "h = np.array([20]*nbins) # prior concentration parameters\n",
    "\n",
    "def generate(n, h, bin_ranges, coeffs):\n",
    "    p = dirichlet.rvs(h, size=1)[0] # categorical probabilities\n",
    "    c = np.random.choice(bin_ranges.shape[0] - 1, size=n, p=p) # samples from categorical\n",
    "    x = [np.random.uniform(bin_ranges[i], bin_ranges[i+1]) for i in c]\n",
    "    y = np.polyval(coeffs, x) + np.random.rand(len(x))\n",
    "    return x, y, c, p\n",
    "\n",
    "def fit(x, y, c, order):\n",
    "    # error of new before fitting\n",
    "    c_hat = np.polyfit(x[:-10], y[:-10], order)    \n",
    "    e = np.abs(y[-10:] - np.polyval(c_hat, x[-10:]))\n",
    "    return c_hat, (x[-10:], y[-10:], c[-10:], e)\n",
    "\n",
    "def control(err, c, h):\n",
    "    s = [cc for cc,e in zip(c,err) if e > 3]    \n",
    "    e = np.zeros((len(s), nbins)) # one hot\n",
    "    e[np.arange(len(s)), s] = 1    \n",
    "    return h + e.sum(0) # posterior update (multinomial form)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 134,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "[20 20 20 20 20 20]\n",
      "[20. 20. 20. 20. 22. 20.] [0.16156512 0.20436504 0.1930503  0.15069357 0.14152703 0.14879894]\n",
      "[39. 29. 25. 30. 43. 51.] [0.24489827 0.11989784 0.11160238 0.13174584 0.18282109 0.20903458]\n",
      "[ 57.  36.  34.  37.  60. 104.] [0.19880305 0.14020049 0.08383922 0.11284971 0.13635035 0.32795719]\n",
      "[ 78.  41.  40.  42.  70. 160.] [0.20130621 0.10463432 0.10211004 0.10996185 0.15194493 0.33004264]\n",
      "[ 95.  46.  53.  50.  83. 220.] [0.16334757 0.07361215 0.11276624 0.10024731 0.16059854 0.38942818]\n",
      "[104.  49.  69.  57.  96. 287.] [0.17029633 0.06296662 0.1162357  0.0898534  0.1500703  0.41057765]\n",
      "[125.  56.  81.  69. 110. 339.] [0.15569256 0.07546489 0.10912519 0.08447841 0.15527404 0.41996491]\n",
      "[145.  61.  86.  75. 126. 397.] [0.15812004 0.06508246 0.09496569 0.10583273 0.13986568 0.43613341]\n",
      "[159.  69.  94.  85. 141. 443.] [0.16473799 0.06083967 0.11484669 0.08413133 0.11874157 0.45670275]\n",
      "[180.  80. 104.  94. 155. 503.] [0.16106347 0.07578385 0.09138094 0.07588665 0.14640151 0.44948358]\n"
     ]
    }
   ],
   "source": [
    "import warnings\n",
    "warnings.simplefilter('ignore', np.RankWarning)\n",
    "\n",
    "hu = h.copy()\n",
    "print(hu)\n",
    "for i in range(200):\n",
    "    xx, yy, cc, p = generate(30, hu, bin_ranges, c_star)\n",
    "    _, err = fit(xx, yy, cc, order+20)\n",
    "    hu = control(err[-1], err[-2], hu)\n",
    "    if i % 20 == 0:\n",
    "        print(hu, p)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 137,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-5, 8)"
      ]
     },
     "execution_count": 137,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Sampling at start\n",
    "xx, yy, _, _ = generate(70, h, bin_ranges, c_star)\n",
    "plt.scatter(xx, yy)\n",
    "\n",
    "c_hat, e = fit(xx, yy, cc, order+20)\n",
    "xxx = np.linspace(0,10,100)\n",
    "yyy = np.polyval(c_hat, xxx)\n",
    "plt.plot(xxx, yyy)\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(-5,8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 138,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "(-5, 8)"
      ]
     },
     "execution_count": 138,
     "metadata": {},
     "output_type": "execute_result"
    },
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Sampling with updated posterior\n",
    "xx, yy, _, _ = generate(70, hu, bin_ranges, c_star)\n",
    "plt.scatter(xx, yy)\n",
    "\n",
    "c_hat, e = fit(xx, yy, cc, order+20)\n",
    "xxx = np.linspace(0,10,100)\n",
    "yyy = np.polyval(c_hat, xxx)\n",
    "plt.plot(xxx, yyy)\n",
    "plt.xlim(0,10)\n",
    "plt.ylim(-5,8)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> figures/control/GenerateFigure.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "df = pd.read_csv('mean_pixel_dist_with_control.csv')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "y1,y2,std1,std2 = df.y1.values, df.y2.values, df.std1.values, df.std2.values"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "scale = 320\n",
    "y1 /= scale\n",
    "y2 /= scale\n",
    "std1 /= scale\n",
    "std2 /= scale"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "from scipy.interpolate import interp1d\n",
    "fy1 = interp1d(range(30), y1, kind='cubic')\n",
    "fstd1 = interp1d(range(30), std1, kind='cubic')\n",
    "fy2 = interp1d(range(30), y2, kind='cubic')\n",
    "fstd2 = interp1d(range(30), std2, kind='cubic')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import seaborn as sns\n",
    "import matplotlib.colors\n",
    "sns.set_style({'font.family':'serif', 'font.serif':'Times New Roman'})\n",
    "sns.set_context(\"paper\", font_scale=1.3)  \n",
    "\n",
    "plt.figure()\n",
    "ax = plt.gca()\n",
    "ax.set_xlabel('Epoch')\n",
    "ax.set_ylabel('Localization error [%]')\n",
    "ax.spines['right'].set_visible(False)\n",
    "ax.spines['top'].set_visible(False)\n",
    "\n",
    "def darker(c):\n",
    "    return [x*0.5 for x in c]\n",
    "\n",
    "xnew = np.linspace(0,29,70)\n",
    "c = matplotlib.colors.to_rgb(plt.plot(xnew, fy1(xnew), linewidth=2, label='Feedback disabled')[0].get_color())\n",
    "plt.fill_between(xnew, fy1(xnew)-fstd1(xnew), fy1(xnew)+fstd1(xnew), alpha=0.2)\n",
    "plt.plot(xnew, fy1(xnew)-fstd1(xnew), '--', alpha=0.3, color=darker(c), linewidth=1)\n",
    "plt.plot(xnew, fy1(xnew)+fstd1(xnew), '--',alpha=0.3, color=darker(c), linewidth=1)\n",
    "c = matplotlib.colors.to_rgb(plt.plot(xnew, fy2(xnew), linewidth=2, label='Feedback enabled')[0].get_color())\n",
    "plt.fill_between(xnew, fy2(xnew)-fstd2(xnew), fy2(xnew)+fstd2(xnew), alpha=0.2)\n",
    "plt.plot(xnew, fy2(xnew)-fstd2(xnew), '--', alpha=0.3, color=darker(c), linewidth=1)\n",
    "plt.plot(xnew, fy2(xnew)+fstd2(xnew), '--',alpha=0.3, color=darker(c), linewidth=1)\n",
    "plt.legend()\n",
    "plt.savefig('control.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.7.0"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

